Experimental Phase Diagram of a One-Dimensional Topological Superconductor

Topological superconductors can host Majorana quasiparticles which supersede the fermion/boson dichotomy and offer a pathway to fault tolerant quantum computation. In one-dimensional systems zero-energy Majorana states are bound to the ends of the topologically superconducting regions. An experimental signature of a Majorana bound state is a conductance peak at zero source-drain voltage bias in a tunneling experiment. Here, we identify the bulk topological phase in a semiconductor nanowire coupled to a conventional superconductor. We map out its phase diagram through the dependence of zero-bias peak on the chemical potential and magnetic field. Our findings are consistent with calculations for a finite-length topological nanowire. Knowledge of the phase diagram makes it possible to predictably tune nanowire segments in and out of the topological phase, thus controlling the positions and couplings of multiple Majorana bound states. This ability is a prerequisite for Majorana braiding, an experiment in which Majorana quantum states are exchanged in order to both demonstrate their non-abelian character and realize topological quantum bits.

==> anc/readme_raw_data.txt <==
All the raw data for 2d maps is included, named the same way as in the panels.
Experimental data is saved in .mtx, which can be opened by SPYVIEW: http://nsweb.tn.tudelft.nl/~gsteele/spyview/
Simulated data is saved in .csv, which can be opened by MATHEMATICA or MATLAB.
